Retrieving information from a black hole using quantum machine learning

In a seminal paper[JHEP09(2007)120], Hayden and Preskill showed that information can be retrieved from a black hole that is sufficiently scrambling, assuming that the retriever has perfect control of the emitted Hawking radiation and perfect knowledge of the internal dynamics of the black hole. In this paper, we show that for $t-$doped Clifford black holes - that is, black holes modeled by random Clifford circuits doped with an amount $t$ of non-Clifford resources - an information retrieval decoder can be learned with fidelity scaling as $\exp(-\alpha t)$ using quantum machine learning while having access only to out-of-time-order correlation functions. We show that the crossover between learnability and non-learnability is driven by the amount of non-stabilizerness present in the black hole and sketch a different approach to quantum complexity.

==> ScramblingRecovery.py <==
# -*- coding: utf-8 -*-
"""
====================================
Filename:       [tbd].py
Author:
Description:    Generate random quantum scramblers and perform fidelity recovery algorithm.
====================================
"""

import os
import sys

import math
import random
import scipy
import qutip as qt
import numpy as np
import matplotlib.pyplot as plt
import time
import itertools as it
import functools as fc

####################Setup & Saving####################
def get_save_path(N, max_steps, unit,t, temp_beta, root_path, time_data):
    folder_name = get_experiment_label(N, max_steps,  unit,t, temp_beta, time_data)
    return os.path.join(root_path + 'results/', folder_name)

def get_fidelities_save_path(N, max_steps,  unit,t, temp_beta, save_path, time_data):
    folder_name = get_experiment_label(N, max_steps, unit,t, temp_beta, time_data)
    filename = folder_name + '-fidelities.txt'
    return os.path.join(save_path, filename)

def get_rej_save_path(N, max_steps,  unit,t, temp_beta, save_path, time_data):
    folder_name = get_experiment_label(N, max_steps,  unit,t, temp_beta, time_data)
    filename = folder_name + '-rejected.txt'
    return os.path.join(save_path, filename)

def get_experiment_label(N, max_steps,  unit,t, temp_beta, time_data):
    if unit=='DC':
        folder_name = f'N({N})-size({max_steps})-b({time_data})-unitary({unit})-t({t})'
    else:
        folder_name = f'N({N})-size({max_steps})-b({time_data})-unitary({unit})'
    beta_in = temp_beta[0]
    beta_r = temp_beta[1]
    folder_name += f'-schedule({beta_in}-{beta_r})'
    folder_name += f'{temp_beta[2]}'

    return folder_name

def save_state(q, trial, save_path, random=True, accept=True):
    file_path = os.path.join(save_path, f'trial({trial})-all_states.txt')
    file_path_accepted = os.path.join(save_path, f'trial({trial}).txt')

    s = get_state_string(q)

    if accept:
        with open(file_path_accepted, 'a') as f:
            f.write(s)

    if not accept:
        s = s + '*rejected*'

    if not random:
        with open(file_path, 'a') as f:
            f.write(s)

def get_state_string(q):
    s = '\n'
    for a in q:
        W = '+ ' if a>0 else '- '
        s = s + W

    return s
def read_info_file(folder_path, file_name='info'):
    """
        Function for reading and parsing data from info.txt file found
        in simulation folder containing additional information such as the
        total number of trials done.
    
        Args:
            folder_path (string): the location of the folder itself, the name 
                of the file is handled by the script.
    
        Returns:
            info (dict): a dictionary containing any relevant information from
                the file
    
    """
    info = {}
    
    try:
        with open(os.path.join(folder_path, file_name + '.txt')) as f:
            info = ast.literal_eval(f.read())
    except IOError:
        # If the file does not exist that is fine, it will be created on
            # update
        pass

    return info
def save_matrix(fname, matrix, compressed=False, overwrite=False):
    """
        Save a matrix to a text file unless compressed flag is passed in which case the matrix is saved in the .npz format. Defaults to appending data to the file rather than overwriting it.
    
    """
    if not compressed:
        with open(fname, 'a' if not overwrite else 'w') as f:
            np.savetxt(f, matrix)
    else:
        scipy.sparse.save_npz(fname, scipy.sparse.csc_matrix(matrix))

####################V Generation####################
def randomClifford(p,N): 
    # Generator Random Clifford 
    # p depth of the circuit
    # N dimension of the circuit
    U=qt.qeye([2 for i in range(N)])
    for i in range(p): 
        w=random.randint(1,3)
        if w==1:
            i=random.randint(0,N-2)
            j=random.randint(i+1,N-1)
            operator=qt.qip.operations.cnot(N, i, j)
            U=operator*U
        if w==2:
            i=random.randint(0,N-1)
            operator=qt.qip.operations.s_gate(N,i)
            U=operator*U
        else:
            i=random.randint(0,N-1)
            operator=qt.qip.operations.snot(N,i)
            U=operator*U
    return U        
def DopedClifford(t,p,N): 
    #Generator Doped Random Clifford
    # t number of t-gates
    # p depth of the Clifford circuits
    # N dimension of the circuit
    U=randomClifford(N**2,N)
    for j in range(t): 
        i=random.randint(0,N-1)
        U=randomClifford(p,N)*U
        operator=qt.qip.operations.phasegate(np.pi/4,N,i)
        U=operator*U
    U=randomClifford(p,N)*U
    return U               
def unitaryprot(N,u='RC',p=10,t=5):
    # Select the unitary operator to use
    #RC Random Clifford
    #DC Doped Clifford
    #RU Random Unitary 
    if u=='RC':
        return randomClifford(p,N)
    elif u=='DC':
        return DopedClifford(t,p,N)
    elif u=='RU':
        return qt.rand_unitary_haar(2**N,dims=[[2 for i in range(N)],[2 for i in range(N)]])
####################Operations####################
def pauli(str):
    # Generator Pauli strings
    p1=[qt.qeye(2),qt.sigmax(),qt.sigmay(),qt.sigmaz()]
    p=[]
    for i in str:
        if i=='I' or i=='i':
            p.append(p1[0])
        elif i=='X' or i=='x':
            p.append(p1[1])
        elif i=='Y' or i=='y':
            p.append(p1[2])
        elif i=='Z' or i=='z':
            p.append(p1[3]) 
    return fc.reduce(lambda x,y:qt.tensor(x,y), p)       

def fidpsia(U,V,n,sna,snc,psia):
    # Fidelity for teleport of \psi_A
    otoc1=0
    otoc2=0
    stnc=strgen(n,snc)
    for i in range(4**len(snc)):
        p1=pauli(stnc[i])
        otoc1+=qt.expect(qt.ptrace(V.dag()*p1*U,sna),psia)*qt.expect(qt.ptrace(U.dag()*p1*V,sna),psia)
        otoc2+=qt.expect(qt.ptrace(V.dag()*p1*U,sna)*qt.ptrace(U.dag()*p1*V,sna),psia)
    if otoc1==0. and otoc2==0.:
        return 'Err'
    else:
        return np.round(otoc1/otoc2,len(str(1/4**len(sna)))-2)
def randomsite(nt,n):#generate set of sites
    p=[]
    l=list(range(nt))
    for i in range(n):
        p.append(random.choice(l))
        l.remove(p[i])
    return p  
def strgen(nt,sn):# Generate Strings 
    stp=['I','X','Y','Z']
    p=[]
    for i in range(nt):
        if i in sn:
            p.append(stp)
        else:
            p.append(stp[0])
    return list(it.product(*p))     
def fidelity(U,V,n,sna,snc):
    #fidelity for recovery
    otoc1=0
    otoc2=0
    stncc=strgen(len(snc),[i for i in range(len(snc))])#compact string of Pauli operators for c
    stna=strgen(n,sna)# string of Pauli operator for na given sequence of subspaces
    stnc=strgen(n,snc)# string of Pauli operator for nc given sequence of subspaces
    pt=qt.ptrace(U*V.dag(),snc)
    for i in range(4**len(snc)):
        p1=pauli(stncc[i])
        otoc1+=(np.abs(np.trace(np.matmul(np.array(p1),np.array(pt)))))**2
        p1=pauli(stnc[i])
        for j in range(1,4**len(sna)):
            p2=pauli(stna[j])
            otoc2+=np.abs(np.trace(np.matmul(np.array(p2),np.matmul(np.array(U.dag()),np.matmul(np.array(p1),np.array(V))))))**2
    if np.isclose(otoc1,0,1e-08):
        return 'Err'  
    else:
        return np.round((1+otoc2/otoc1)**(-1),len(str(1/4**len(sna)))-2)      
def random_evolve(N, q, gates):
    # Checks what are the action choices
    #Selects randomly the gate to apply to a qubit from S, H, CNOT - target and control should be picked in this function! 
    if gates=='clif_s':
        cl_gate = np.random.choice(['s','h','cnot'])
        return evolve_op_clif(N,q, cl_gate)
    #Selects randomly the gate to apply to a qubit from S, H, CNOT,T - target and control should be picked in this function! - to fix
    elif gates =='clif_d':
        cl_gate=np.random.choice(['s','h','cnot','t'])
        return evolve_op_dop(N,q,cl_gate)

def evolve_op_clif(N,q, cl_gate):#Evolve Operator with Clifford Gates
    print(cl_gate)
    if cl_gate == 'h':
        #Acts on a target qubit with an Hadamard gate
        target = random.choice(range(N))
        operator = qt.qip.operations.snot(N, target)
        return operator*q
    elif cl_gate == 'cnot':
        # Acts on a target and control qubit with a CNOT gate
        [control, target] = random.sample(range(N), 2)
        operator = qt.qip.operations.cnot(N, control, target)
        return operator*q
    elif cl_gate == 's':
        # Acts on a target qubit with a Pauli Z gate
        target = random.choice(range(N))
        operator = qt.qip.operations.s_gate(N, target)
        return operator*q
def evolve_op_dop(N,q, cl_gate):#Evolve operator with Clifford+T gates 
    print(cl_gate)
    if cl_gate == 'h':
        #Acts on a target qubit with an Hadamard gate
        target = random.choice(range(N))
        operator = qt.qip.operations.snot(N, target)
        return operator*q
    elif cl_gate == 'cnot':
        # Acts on a target and control qubit with a CNOT gate
        [control, target] = random.sample(range(N), 2)
        operator = qt.qip.operations.cnot(N, control, target)
        return operator*q
    elif cl_gate == 's':
        # Acts on a target qubit with a Pauli Z gate
        target = random.choice(range(N))
        operator = qt.qip.operations.s_gate(N, target)
        return operator*q
    elif cl_gate=='t':
        # Acts on a taget qubit with a T gate
        target=random.choice(range(N))
        operator=qt.qip.operations.phasegate(np.pi/4,N,target)
        return operator*q
    

####################Main Code####################

def cool_state(N,sna,snc,U, q, max_steps, fidelities, trial, schedule,gates, time_j='00'):
    #Initializations
    gates_applied = 0
    f_threshold = fidelity(U,U,N,sna,snc)
    print(f_threshold)
    if f_threshold=='Err':
        return 'Err'
    else:
        f_threshold=f_threshold-1e-10
        f = fidelities[0]
        rejected_gates = []


    #Set schedule
        beta_in = eval(schedule[0])
        alfa_beta = eval(schedule[1])
        beta = beta_in

        rejected_step = 0                           #Checks how many gates are rejected for each step
        while f < f_threshold and gates_applied < max_steps:
            q_old = q
            f_old = f
            q = random_evolve(N, q, gates)
            f = fidelity(U,q,N,sna,snc)
            if f=='Err':
                q=q_old
                f=f_old
                rejected_step+=1
                print('Rejected')
                continue
            elif f < f_old:
                r = random.uniform(0, 1)
                p = math.exp(-beta * ((f)**(-1)-(f_old)**(-1)))
                print(r, ",", p)
                if r > p:       #does not apply gate with probability 1-p
                    q = q_old
                    f = f_old
                    rejected_step += 1
                    print("Rejected")
                continue

        #Update fidelity
            fidelities[1 + gates_applied] = f

        #Update lists
            rejected_gates.append(rejected_step)
            rejected_step = 0

        #Update gates and Metropolis schedule
            gates_applied += 1
            print("gates applied:", gates_applied)
            print("f:", f)
            if schedule[2] == 'lin':
                beta = beta_in + gates_applied * alfa_beta
            elif schedule[2] == 'exp':
                beta = beta_in * np.exp(alfa_beta * gates_applied )
            elif schedule[2] == 'pow2':
                beta = beta_in + alfa_beta * (gates_applied ** 2) 
            else:
                beta = beta_in * (gates_applied + 1) ** alfa_beta
        #print(beta)
    
        if gates_applied != max_steps:
            for i in range(gates_applied, max_steps):
                fidelities[1 + i] = f

        success_flag = True if f <= f_threshold else False
        trial_stats = {
            'gates_applied': gates_applied,
            'success_flag': success_flag,
            'final_entropy': f
        }
        #Calculate the norm between U initial Unitary and final V operator
        norm=np.linalg.norm((np.array(U)-np.array(q)),ord=1)
        psia=qt.rand_ket_haar(2**(len(sna)),dims=[[2 for i in range(len(sna))],[1 for i in range(len(sna))]])
        # Fidelity of teleport of \psi_A and norm1 between U and V
        print(fidpsia(U,q,N,sna,snc,psia),norm)
        return fidelities, trial_stats, np.array(rejected_gates)

    

def qc(N,na,nc, max_steps, samples, u='RC',p=10,t=4, schedule=['100','0.5'], gates='phase_flip',additionallabel='',time_j='00',root_path='results/recovery_algorithm'):
    #Generate save and info paths
    save_path = get_save_path(N, max_steps, u,t, schedule, root_path, time_j)
    fidelities_save_path = get_fidelities_save_path(N, max_steps,  u,t, schedule, save_path,  time_j)
    rej_save_path = get_rej_save_path(N, max_steps, u,t, schedule, save_path, time_j)

    if not os.path.exists(save_path):
        os.makedirs(save_path)

    #Check if we already have any completed trials
    info = read_info_file(save_path)
    trials_done = info['total_samples'] if 'total_samples' in info else 0
    trials_done=0
    print('--------------------')
    U=unitaryprot(N,u,p,t)
    sna=randomsite(N,na)# Sites subspace A
    snc=randomsite(N,nc)# Sites subspace C
    print(sna,snc)
    if trials_done < samples:
        for trial in range(trials_done, samples):
            print(f'{samples - trials_done} trials left to complete.')
            f0 = 0.0
            while f0 == 0.0:
                # Read data
                q0=qt.qeye([2 for i in range(N)])
                f0 = fidelity(U,q0,N,sna,snc)
                if f0 == 'Err':
                    U=unitaryprot(N,u,p,t)
                    f0=fidelity(U,q0,N,sna,snc)
                else:
                    continue
            # Build array for entropy data, starting with f0
            fidelities = np.zeros(max_steps+1)
            fidelities[0] = f0

            #Cooling function
            fidelities, trial_stats, rej_evolution = cool_state(N,sna,snc,U, q0, max_steps, fidelities, trial, schedule,gates)


            #Save entropy matrix
            trial_fidelities = fidelities.reshape(1, -1)
            save_matrix(fidelities_save_path, trial_fidelities)
            #save rejected matrix per step
            trial_rejected = rej_evolution.reshape(1, -1)
            save_matrix(rej_save_path, trial_rejected)




    #print('Plotting results...')
    plt.plot(range(max_steps+1), fidelities, lw=1)   
    print('--------------------')


def main():
    n = 6 #Dimension of System
    Na=2  #Dimension of the subsystem A
    Nc=1  #Dimension of the subsystem C
    add_lab = ''            #to evaluate entropy fluctuations, set it to 'fluct'
    sched = ['250','0', 'pow']  #default: 'pow', other: 'lin','exp','pow2'
    if add_lab == 'fluct':
        sched = ['0','0','']
    #['0.71','0.73','0.74','0.76','0.77','0.79','0.81','0.83','0.85','0.87','0.89']
     #
    t_array = ['01']
    for t in t_array:
        qc(
            N=n,
            na=Na,
            nc=Nc,
            max_steps=40*n**2,
            samples=1,
            u='RC', #'RC' for random clifford, 'DC' for doped clifford and 'RU' for random unitary
            p=n**3, #Depth of the circuit
            t=2,  #Number of t-gates 
            schedule=sched,             #Label for the schedule: [x,y] s.t. beta = x * (gates + 1) ** y
            gates='clif_s',             #can be 'clif_d' or 'clif_s'
            additionallabel=add_lab+sched[2]+f'nqub={n}',    #If some test run must be done but you do not want to overwrite your files, use this
            time_j = t,
            root_path=f'./2021_Metropolis_for_Recovery/Recovery_Algorithm_{n}_{Na}_{Nc}/',
            )

if __name__ == '__main__':
    start_time = time.time()
    main()
    sec = (time.time() - start_time)
    minu = (time.time() - start_time) // 60
    hou = minu // 60
    minu = minu % 60
    sec = sec % 60
    print("Finished in:")
    print(hou, "hours,")
    print(minu, "minutes and")
    print(sec, "seconds.")




==> To Learn a Black Hole/ScramblingRecovery.py <==
# -*- coding: utf-8 -*-
"""
====================================
Filename:       [tbd].py
Author:
Description:    Generate random quantum scramblers and perform fidelity recovery algorithm.
====================================
"""

import os
import sys

import math
import random
import scipy
import qutip as qt
import numpy as np
import matplotlib.pyplot as plt
import time
import itertools as it
import functools as fc

####################Setup & Saving####################
def get_save_path(N, max_steps, unit,t, temp_beta, root_path, time_data):
    folder_name = get_experiment_label(N, max_steps,  unit,t, temp_beta, time_data)
    return os.path.join(root_path + 'results/', folder_name)

def get_fidelities_save_path(N, max_steps,  unit,t, temp_beta, save_path, time_data):
    folder_name = get_experiment_label(N, max_steps, unit,t, temp_beta, time_data)
    filename = folder_name + '-fidelities.txt'
    return os.path.join(save_path, filename)

def get_rej_save_path(N, max_steps,  unit,t, temp_beta, save_path, time_data):
    folder_name = get_experiment_label(N, max_steps,  unit,t, temp_beta, time_data)
    filename = folder_name + '-rejected.txt'
    return os.path.join(save_path, filename)

def get_experiment_label(N, max_steps,  unit,t, temp_beta, time_data):
    if unit=='DC':
        folder_name = f'N({N})-size({max_steps})-b({time_data})-unitary({unit})-t({t})'
    else:
        folder_name = f'N({N})-size({max_steps})-b({time_data})-unitary({unit})'
    beta_in = temp_beta[0]
    beta_r = temp_beta[1]
    folder_name += f'-schedule({beta_in}-{beta_r})'
    folder_name += f'{temp_beta[2]}'

    return folder_name

def save_state(q, trial, save_path, random=True, accept=True):
    file_path = os.path.join(save_path, f'trial({trial})-all_states.txt')
    file_path_accepted = os.path.join(save_path, f'trial({trial}).txt')

    s = get_state_string(q)

    if accept:
        with open(file_path_accepted, 'a') as f:
            f.write(s)

    if not accept:
        s = s + '*rejected*'

    if not random:
        with open(file_path, 'a') as f:
            f.write(s)

def get_state_string(q):
    s = '\n'
    for a in q:
        W = '+ ' if a>0 else '- '
        s = s + W

    return s
def read_info_file(folder_path, file_name='info'):
    """
        Function for reading and parsing data from info.txt file found
        in simulation folder containing additional information such as the
        total number of trials done.
    
        Args:
            folder_path (string): the location of the folder itself, the name 
                of the file is handled by the script.
    
        Returns:
            info (dict): a dictionary containing any relevant information from
                the file
    
    """
    info = {}
    
    try:
        with open(os.path.join(folder_path, file_name + '.txt')) as f:
            info = ast.literal_eval(f.read())
    except IOError:
        # If the file does not exist that is fine, it will be created on
            # update
        pass

    return info
def save_matrix(fname, matrix, compressed=False, overwrite=False):
    """
        Save a matrix to a text file unless compressed flag is passed in which case the matrix is saved in the .npz format. Defaults to appending data to the file rather than overwriting it.
    
    """
    if not compressed:
        with open(fname, 'a' if not overwrite else 'w') as f:
            np.savetxt(f, matrix)
    else:
        scipy.sparse.save_npz(fname, scipy.sparse.csc_matrix(matrix))

####################V Generation####################
def randomClifford(p,N): 
    # Generator Random Clifford 
    # p depth of the circuit
    # N dimension of the circuit
    U=qt.qeye([2 for i in range(N)])
    for i in range(p): 
        w=random.randint(1,3)
        if w==1:
            i=random.randint(0,N-2)
            j=random.randint(i+1,N-1)
            operator=qt.qip.operations.cnot(N, i, j)
            U=operator*U
        if w==2:
            i=random.randint(0,N-1)
            operator=qt.qip.operations.s_gate(N,i)
            U=operator*U
        else:
            i=random.randint(0,N-1)
            operator=qt.qip.operations.snot(N,i)
            U=operator*U
    return U        
def DopedClifford(t,p,N): 
    #Generator Doped Random Clifford
    # t number of t-gates
    # p depth of the Clifford circuits
    # N dimension of the circuit
    U=randomClifford(N**2,N)
    for j in range(t): 
        i=random.randint(0,N-1)
        U=randomClifford(p,N)*U
        operator=qt.qip.operations.phasegate(np.pi/4,N,i)
        U=operator*U
    U=randomClifford(p,N)*U
    return U               
def unitaryprot(N,u='RC',p=10,t=5):
    # Select the unitary operator to use
    #RC Random Clifford
    #DC Doped Clifford
    #RU Random Unitary 
    if u=='RC':
        return randomClifford(p,N)
    elif u=='DC':
        return DopedClifford(t,p,N)
    elif u=='RU':
        return qt.rand_unitary_haar(2**N,dims=[[2 for i in range(N)],[2 for i in range(N)]])
####################Operations####################
def pauli(str):
    # Generator Pauli strings
    p1=[qt.qeye(2),qt.sigmax(),qt.sigmay(),qt.sigmaz()]
    p=[]
    for i in str:
        if i=='I' or i=='i':
            p.append(p1[0])
        elif i=='X' or i=='x':
            p.append(p1[1])
        elif i=='Y' or i=='y':
            p.append(p1[2])
        elif i=='Z' or i=='z':
            p.append(p1[3]) 
    return fc.reduce(lambda x,y:qt.tensor(x,y), p)       

def fidpsia(U,V,n,sna,snc,psia):
    # Fidelity for teleport of \psi_A
    otoc1=0
    otoc2=0
    stnc=strgen(n,snc)
    for i in range(4**len(snc)):
        p1=pauli(stnc[i])
        otoc1+=qt.expect(qt.ptrace(V.dag()*p1*U,sna),psia)*qt.expect(qt.ptrace(U.dag()*p1*V,sna),psia)
        otoc2+=qt.expect(qt.ptrace(V.dag()*p1*U,sna)*qt.ptrace(U.dag()*p1*V,sna),psia)
    if otoc1==0. and otoc2==0.:
        return 'Err'
    else:
        return np.round(otoc1/otoc2,len(str(1/4**len(sna)))-2)
def randomsite(nt,n):#generate set of sites
    p=[]
    l=list(range(nt))
    for i in range(n):
        p.append(random.choice(l))
        l.remove(p[i])
    return p  
def strgen(nt,sn):# Generate Strings 
    stp=['I','X','Y','Z']
    p=[]
    for i in range(nt):
        if i in sn:
            p.append(stp)
        else:
            p.append(stp[0])
    return list(it.product(*p))     
def fidelity(U,V,n,sna,snc):
    #fidelity for recovery
    otoc1=0
    otoc2=0
    stncc=strgen(len(snc),[i for i in range(len(snc))])#compact string of Pauli operators for c
    stna=strgen(n,sna)# string of Pauli operator for na given sequence of subspaces
    stnc=strgen(n,snc)# string of Pauli operator for nc given sequence of subspaces
    pt=qt.ptrace(U*V.dag(),snc)
    for i in range(4**len(snc)):
        p1=pauli(stncc[i])
        otoc1+=(np.abs(np.trace(np.matmul(np.array(p1),np.array(pt)))))**2
        p1=pauli(stnc[i])
        for j in range(1,4**len(sna)):
            p2=pauli(stna[j])
            otoc2+=np.abs(np.trace(np.matmul(np.array(p2),np.matmul(np.array(U.dag()),np.matmul(np.array(p1),np.array(V))))))**2
    if np.isclose(otoc1,0,1e-08):
        return 'Err'  
    else:
        return np.round((1+otoc2/otoc1)**(-1),len(str(1/4**len(sna)))-2)      
def random_evolve(N, q, gates):
    # Checks what are the action choices
    #Selects randomly the gate to apply to a qubit from S, H, CNOT - target and control should be picked in this function! 
    if gates=='clif_s':
        cl_gate = np.random.choice(['s','h','cnot'])
        return evolve_op_clif(N,q, cl_gate)
    #Selects randomly the gate to apply to a qubit from S, H, CNOT,T - target and control should be picked in this function! - to fix
    elif gates =='clif_d':
        cl_gate=np.random.choice(['s','h','cnot','t'])
        return evolve_op_dop(N,q,cl_gate)

def evolve_op_clif(N,q, cl_gate):#Evolve Operator with Clifford Gates
    print(cl_gate)
    if cl_gate == 'h':
        #Acts on a target qubit with an Hadamard gate
        target = random.choice(range(N))
        operator = qt.qip.operations.snot(N, target)
        return operator*q
    elif cl_gate == 'cnot':
        # Acts on a target and control qubit with a CNOT gate
        [control, target] = random.sample(range(N), 2)
        operator = qt.qip.operations.cnot(N, control, target)
        return operator*q
    elif cl_gate == 's':
        # Acts on a target qubit with a Pauli Z gate
        target = random.choice(range(N))
        operator = qt.qip.operations.s_gate(N, target)
        return operator*q
def evolve_op_dop(N,q, cl_gate):#Evolve operator with Clifford+T gates 
    print(cl_gate)
    if cl_gate == 'h':
        #Acts on a target qubit with an Hadamard gate
        target = random.choice(range(N))
        operator = qt.qip.operations.snot(N, target)
        return operator*q
    elif cl_gate == 'cnot':
        # Acts on a target and control qubit with a CNOT gate
        [control, target] = random.sample(range(N), 2)
        operator = qt.qip.operations.cnot(N, control, target)
        return operator*q
    elif cl_gate == 's':
        # Acts on a target qubit with a Pauli Z gate
        target = random.choice(range(N))
        operator = qt.qip.operations.s_gate(N, target)
        return operator*q
    elif cl_gate=='t':
        # Acts on a taget qubit with a T gate
        target=random.choice(range(N))
        operator=qt.qip.operations.phasegate(np.pi/4,N,target)
        return operator*q
    

####################Main Code####################

def cool_state(N,sna,snc,U, q, max_steps, fidelities, trial, schedule,gates, time_j='00'):
    #Initializations
    gates_applied = 0
    f_threshold = fidelity(U,U,N,sna,snc)
    print(f_threshold)
    if f_threshold=='Err':
        return 'Err'
    else:
        f_threshold=f_threshold-1e-10
        f = fidelities[0]
        rejected_gates = []


    #Set schedule
        beta_in = eval(schedule[0])
        alfa_beta = eval(schedule[1])
        beta = beta_in

        rejected_step = 0                           #Checks how many gates are rejected for each step
        while f < f_threshold and gates_applied < max_steps:
            q_old = q
            f_old = f
            q = random_evolve(N, q, gates)
            f = fidelity(U,q,N,sna,snc)
            if f=='Err':
                q=q_old
                f=f_old
                rejected_step+=1
                print('Rejected')
                continue
            elif f < f_old:
                r = random.uniform(0, 1)
                p = math.exp(-beta * ((f)**(-1)-(f_old)**(-1)))
                print(r, ",", p)
                if r > p:       #does not apply gate with probability 1-p
                    q = q_old
                    f = f_old
                    rejected_step += 1
                    print("Rejected")
                continue

        #Update fidelity
            fidelities[1 + gates_applied] = f

        #Update lists
            rejected_gates.append(rejected_step)
            rejected_step = 0

        #Update gates and Metropolis schedule
            gates_applied += 1
            print("gates applied:", gates_applied)
            print("f:", f)
            if schedule[2] == 'lin':
                beta = beta_in + gates_applied * alfa_beta
            elif schedule[2] == 'exp':
                beta = beta_in * np.exp(alfa_beta * gates_applied )
            elif schedule[2] == 'pow2':
                beta = beta_in + alfa_beta * (gates_applied ** 2) 
            else:
                beta = beta_in * (gates_applied + 1) ** alfa_beta
        #print(beta)
    
        if gates_applied != max_steps:
            for i in range(gates_applied, max_steps):
                fidelities[1 + i] = f

        success_flag = True if f <= f_threshold else False
        trial_stats = {
            'gates_applied': gates_applied,
            'success_flag': success_flag,
            'final_entropy': f
        }
        #Calculate the norm between U initial Unitary and final V operator
        norm=np.linalg.norm((np.array(U)-np.array(q)),ord=1)
        psia=qt.rand_ket_haar(2**(len(sna)),dims=[[2 for i in range(len(sna))],[1 for i in range(len(sna))]])
        # Fidelity of teleport of \psi_A and norm1 between U and V
        print(fidpsia(U,q,N,sna,snc,psia),norm)
        return fidelities, trial_stats, np.array(rejected_gates)

    

def qc(N,na,nc, max_steps, samples, u='RC',p=10,t=4, schedule=['100','0.5'], gates='phase_flip',additionallabel='',time_j='00',root_path='results/recovery_algorithm'):
    #Generate save and info paths
    save_path = get_save_path(N, max_steps, u,t, schedule, root_path, time_j)
    fidelities_save_path = get_fidelities_save_path(N, max_steps,  u,t, schedule, save_path,  time_j)
    rej_save_path = get_rej_save_path(N, max_steps, u,t, schedule, save_path, time_j)

    if not os.path.exists(save_path):
        os.makedirs(save_path)

    #Check if we already have any completed trials
    info = read_info_file(save_path)
    trials_done = info['total_samples'] if 'total_samples' in info else 0
    trials_done=0
    print('--------------------')
    U=unitaryprot(N,u,p,t)
    sna=randomsite(N,na)# Sites subspace A
    snc=randomsite(N,nc)# Sites subspace C
    print(sna,snc)
    if trials_done < samples:
        for trial in range(trials_done, samples):
            print(f'{samples - trials_done} trials left to complete.')
            f0 = 0.0
            while f0 == 0.0:
                # Read data
                q0=qt.qeye([2 for i in range(N)])
                f0 = fidelity(U,q0,N,sna,snc)
                if f0 == 'Err':
                    U=unitaryprot(N,u,p,t)
                    f0=fidelity(U,q0,N,sna,snc)
                else:
                    continue
            # Build array for entropy data, starting with f0
            fidelities = np.zeros(max_steps+1)
            fidelities[0] = f0

            #Cooling function
            fidelities, trial_stats, rej_evolution = cool_state(N,sna,snc,U, q0, max_steps, fidelities, trial, schedule,gates)


            #Save entropy matrix
            trial_fidelities = fidelities.reshape(1, -1)
            save_matrix(fidelities_save_path, trial_fidelities)
            #save rejected matrix per step
            trial_rejected = rej_evolution.reshape(1, -1)
            save_matrix(rej_save_path, trial_rejected)




    #print('Plotting results...')
    plt.plot(range(max_steps+1), fidelities, lw=1)   
    print('--------------------')


def main():
    n = 6 #Dimension of System
    Na=2  #Dimension of the subsystem A
    Nc=1  #Dimension of the subsystem C
    add_lab = ''            #to evaluate entropy fluctuations, set it to 'fluct'
    sched = ['250','0', 'pow']  #default: 'pow', other: 'lin','exp','pow2'
    if add_lab == 'fluct':
        sched = ['0','0','']
    #['0.71','0.73','0.74','0.76','0.77','0.79','0.81','0.83','0.85','0.87','0.89']
     #
    t_array = ['01']
    for t in t_array:
        qc(
            N=n,
            na=Na,
            nc=Nc,
            max_steps=40*n**2,
            samples=1,
            u='RC', #'RC' for random clifford, 'DC' for doped clifford and 'RU' for random unitary
            p=n**3, #Depth of the circuit
            t=2,  #Number of t-gates 
            schedule=sched,             #Label for the schedule: [x,y] s.t. beta = x * (gates + 1) ** y
            gates='clif_s',             #can be 'clif_d' or 'clif_s'
            additionallabel=add_lab+sched[2]+f'nqub={n}',    #If some test run must be done but you do not want to overwrite your files, use this
            time_j = t,
            root_path=f'./2021_Metropolis_for_Recovery/Recovery_Algorithm_{n}_{Na}_{Nc}/',
            )

if __name__ == '__main__':
    start_time = time.time()
    main()
    sec = (time.time() - start_time)
    minu = (time.time() - start_time) // 60
    hou = minu // 60
    minu = minu % 60
    sec = sec % 60
    print("Finished in:")
    print(hou, "hours,")
    print(minu, "minutes and")
    print(sec, "seconds.")



